Adaptive Methods for Multiobjective Unit Commitment

This work considers a multiobjective version of the unit commitment problem that deals with finding the optimal generation schedule of a firm, over a period of time and a given electrical network. With growing importance of environmental impact, some objectives of interest include CO2 emission levels and renewable energy penetration, in addition to the standard generation costs. Some typical constraints include limits on generation levels and up/down times on generation units. This further entails solving a multiobjective mixed integer optimization problem. The related literature has predominantly focused on heuristics (like Genetic Algorithms) for solving larger problem instances. Our major intent in this work is to propose scalable versions of mathematical optimization based approaches that help in speeding up the process of estimating the underlying Pareto frontier. Our contributions are computational and rest on two key embodiments. First, we use the notion of both epsilon constraints and adaptive weights to solve a sequence of single objective optimization problems. Second, to ease the computational burden, we propose a Mccormick-type relaxation for quadratic type constraints that arise due to the resulting formulation types. We test the proposed computational framework on real network data from [1,50] and compare the same with standard solvers like Gurobi. Results show a significant reduction in complexity (computational time) when deploying the proposed framework.

==> mccormic.m <==
%addpath("SeDuMi_1_3");
%addpath("YALMIP-master");

% Input file name
inputFileName = "20_10_1_w.mod";

% Read the contents of the input file
fid = fopen(inputFileName, 'r');
fileData = textscan(fid, '%s', 'Delimiter', '\n'); 
% fclose(fid);
fileData = fileData{1};

% Initialize variables
HorizonLen = 0;
NumThermal = 0;
NumHydro = 0;
NumCascade = 0;
MinSystemCapacity = 0;
MaxThermalCapacity = 0;
MaxSystemCapacity = 0;
Loads = [];
thermalUnitData = [];
rampUp = [];
rampDown = [];
parsingThermalSection = false;
sectionFound = false;
hydroData = [];
waterFlow = {};

% Loop over each line to extract the data
for i = 1:length(fileData)
    line = strtrim(fileData{i});                                             % to remove extra spaces or tabs

    if contains(line, 'HorizonLen')                                          
        HorizonLen = str2double(regexp(line, '\d+', 'match'));               % convert to int
    elseif contains(line, 'NumThermal')
        NumThermal = str2double(regexp(line, '\d+', 'match'));               % convert to int
    elseif contains(line, 'NumHydro')
        NumHydro = str2double(regexp(line, '\d+', 'match')); 
    elseif contains(line, 'NumCascade')
        NumCascade = str2double(regexp(line, '\d+', 'match')); 
    elseif contains(line, 'MinSystemCapacity')
        MinSystemCapacity = str2double(regexp(line, '[\d.]+', 'match'));     % convert to decimal
    elseif contains(line, 'MaxSystemCapacity')
        MaxSystemCapacity = str2double(regexp(line, '[\d.]+', 'match'));     % convert to decimal
    elseif contains(line, 'MaxThermalCapacity')
        MaxThermalCapacity = str2double(regexp(line, '[\d.]+', 'match'));     % convert to decimal
    elseif contains(line, 'Loads')
        loadsData = textscan(fileData{i+1}, '%f');
        Loads = loadsData{1};
    end

    % Check for the "RampConstraints" lines, save the two as rampUp and rampDown
    if startsWith(line, 'RampConstraints')
        % Extract and append the numbers after "RampConstraints"
        tokens = textscan(line, 'RampConstraints %f %f');
        rampUp = [rampUp; tokens{1}];
        rampDown = [rampDown; tokens{2}];
    end
    

    % Check if we are inside the ThermalSection
    if startsWith(line, 'ThermalSection')
        parsingThermalSection = true;
    elseif parsingThermalSection && strcmp(line, 'HydroSection')             % exit termal section if the current line is HydroSection
        break;
    end

    % Extract data inside ThermalSection and ignore rows with RampConstraints
    if parsingThermalSection && ~startsWith(line, 'RampConstraints')
        tokens = str2double(strsplit(line));
        if ~isempty(tokens) && ~any(isnan(tokens))                           % only non empty and not NaN values
            thermalUnitData = [thermalUnitData; tokens];
        end
    end
end

fclose(fid);
fid = fopen(inputFileName, 'r');

while ~feof(fid)
    line = fgetl(fid);
    
    % Check if the HydroSection starts
    if ~isempty(strfind(line, 'HydroSection'))
        sectionFound = true;
        hydroData = [];
        waterFlow = {};
        continue; 
    elseif ~isempty(strfind(line, 'HydroCascadeSection'))
        sectionFound = false;
        continue; 
    end
    
    % If we are inside the HydroSection, read the data
    if sectionFound
        % Split the line into numerical values
        values = str2double(strsplit(line));
        
        % Check if there are valid numerical values
        if ~any(isnan(values))
            hydroData = [hydroData; values];
        else
            % Save every other row as waterFlow
            if ~isempty(values)
                waterFlow{end+1} = line;
            end
        end
    end
end

fclose(fid);

%waterFlow = char(waterFlow); % Convert waterFlow cell array to a character array


% Extract specific columns for hydro unit data and name according to the
% format file
hydroUnitIndex = hydroData(:, 1);        % units
volumeToPower = hydroData(:, 2);         % Liner conversion coefficient from water to power
b_h = hydroData(:, 3);                   % Unused
maxUsage = hydroData(:, 4);              % Max amount of water usable for power generation
maxSpillage = hydroData(:, 5);           % Max amount of spillable water
initialFlood = hydroData(:, 6);          % Initial amount of water into the basin
minFlood = hydroData(:, 7);              % Min amount of water into the basin
maxFlood = hydroData(:, 8);              % Max amount of water into the basin 


% Extract specific columns for thermal unit data and name according to the
% format file
thermalUnitIndex = thermalUnitData(:, 1);        % units
quadraticCoefficients = thermalUnitData(:, 2);   % Quadgencost (power generation cost f^g)
linearCoefficients = thermalUnitData(:, 3);      % Lingencost (power generation cost f^g)
constantCoefficients = thermalUnitData(:, 4);    % Constgencost (power generation cost f^g)
minPower = thermalUnitData(:, 5);                % Plow
maxPower = thermalUnitData(:, 6);                % Pupp
initialStatus = thermalUnitData(:, 7);           % for how long is the unit on/off
minUpTime = thermalUnitData(:, 8);               % minimum up time - L ? 
minDownTime = thermalUnitData(:, 9);             % minimum down time - l ?
coolAndFuelCost = thermalUnitData(:, 10);        % parameter to calculate start up cost f^y
hotAndFuelCost = thermalUnitData(:, 11);         % parameter to calculate start up cost f^y
tau = thermalUnitData(:, 12);                    % parameter to calculate start up cost f^y
tauMax = thermalUnitData(:, 13);                 % parameter to calculate start up cost f^y
fixedCost = thermalUnitData(:, 14);              % parameter to calculate start up cost f^y
SUCC = thermalUnitData(:, 15);                   % unused param
P0 = thermalUnitData(:, 16);                     % s the power that the unit is producing if active prior to the start of the time horizon


% Calculation of the start-up cost
% Cool start-up cost - size 10 1 
coolStartUpCost = coolAndFuelCost .* (1 - exp(-minDownTime ./ tau)) + fixedCost;
% Hot start-up cost - size 10 1 
hotStartUpCost = hotAndFuelCost .* minDownTime + fixedCost;
% Total start-up cost
totalStartUpCost = coolStartUpCost + hotStartUpCost;

% Demands (=Loads)
Hor = ones(HorizonLen,1); % Time steps 1-24 -> is this the duration of each time step? set to one for now
Hor = [Hor;Hor];
Dem = Loads*Hor';


% Definition of variables 
% x -- [g;z;y] -- g -- [g1,.,gI] -- gi -- [gi1,.,giT] -- same for z and y


% x -- [g_t,g_h;z_t;y_t] -- g_ti -- [g_ti1,.,g_tiT] -- same for z_t and y_t

% Problem Formulation
% Initial numbers and dimension


I = NumThermal + NumHydro; 
T = HorizonLen;                            % Number of generators and time steps
d = sum(Dem)';                             % Demand over T periods
Q = [maxPower; 0.3*volumeToPower.*maxFlood];
q = [minPower; 0.3*volumeToPower.*minFlood];         % Maximum and Minimum Generation capacities
n = 3*I*T;                                 % total number of decision variables in the optimization problem
mbin = 2*I*T;                              % total number of binary variables in the problem
L = [minUpTime; inf(NumHydro,1)];          % for hydro generators no up and down time constraits
l = [minDownTime; zeros(NumHydro,1)];


% Define scaling factor -- Preconditioner -- not the best
Fscal = mean(q + 0.5*(Q-q));

% Definition of variables 
% x -- [g;z;y] -- g -- [g1,.,gI] -- gi -- [gi1,.,giT] -- same for z and y


% x -- [g_t,g_h;z_t;z_h;y_t;y_h] -- g_t -- [g_t1,.,g_tI_t] -- g_ti -- [g_ti1,.,g_tiT] -- same for z_t and y_t

%assuming renewable energy has no production cost
quadraticCoefficients = [quadraticCoefficients; zeros(NumHydro,1)]; 
linearCoefficients = [linearCoefficients; zeros(NumHydro,1)];
constantCoefficients = [constantCoefficients; zeros(NumHydro,1)];
totalStartUpCost = [totalStartUpCost; zeros(NumHydro,1)];

% Define the quadratic cost function - dimensions 3I*T x 1
quad = [reshape(repmat(quadraticCoefficients(1:I),1,T)',I*T,1); zeros(2*I*T,1)]; 

% Define the linear cost function - dimensions I*T x 1
lin =  [reshape(repmat(linearCoefficients(1:I),1,T)',I*T,1); zeros(I*T,1); ...
        reshape(repmat(totalStartUpCost(1:I),1,T)',I*T,1)]; % zeros here instead of linruncost and linstartcost for now - linruncost?
% Define the constant cost function - dimensions I*T x 1
% does not play a role, just a constant to the objective
const = [reshape(repmat(constantCoefficients(1:I),1,T)',I*T,1); zeros(2*I*T,1)];  % totalStartUpCost goes here?


% Definition of inequalities in the form Ax <= b
    
% Demand constraints -- Expression (8)
A1  =  [-repmat(eye(T),1,I), zeros(T,2*I*T)];
% A1  =  [-repmat(eye(T),1,NumThermal), zeros(T,T*NumHydro), zeros(T,2*I*T)]; % dimensions T x (3*I*T) 

dumm1 = []; dumm2 = [];
   for i = 1:I % i = 1:NumThermal
      dumm1 = blkdiag(dumm1,((Q(i,1))/Fscal)*eye(T));
      dumm2 = blkdiag(dumm2,((q(i,1))/Fscal)*eye(T));
   end

% Generation Capacity constraints -- Expression (7) from the paper

A2  = [eye(I * T), -dumm1, zeros(I*T)]; % Capacity upper bnd cons - dimensions I*T x (3*I*T)

A3  = [-eye(I * T), dumm2, zeros(I*T)]; % Capacity lower bnd cons - dimensions I*T x (3*I*T)

clear dumm1 dumm2;

dumm3 =  [-eye(T-1), zeros(T-1,1)] + [zeros(T-1,1), eye(T-1)];
dumm4 =  [zeros(T-1,1), eye(T-1)];
dumm5 =  [];
dumm6 =  [];
for i = 1:I % i = 1:NumThermal
    dumm5 = blkdiag(dumm5,dumm3);
    dumm6 = blkdiag(dumm6,dumm4);
end


% Expression (5) -- on/off constraints
% Startup and Running vars related by A4

A4 = [zeros(I*(T-1),I*T), dumm5, -dumm6];

In = []; In2 = [];
for i = 1:I
    dumm8 = []; dumm10 = [];
    for t = 2:T    % for t = 2:NumThermal
        % Indices -- first set
        numind = min(L(i),T-t+1); ind = t:t+numind-1;
        dumm7 = zeros(min(L(i),T-t+1),T);
        dumm7(1:numind,ind) = -eye(numind);
        dumm7(:,t-1) = -1; dumm7(:,t) = 1; dumm7(1,t) = 0;
        dumm8 = [dumm8;dumm7];
        % Indices -- second set
        numind2 = min(l(i),T-t+1); ind2 = t:t+numind2-1;
        dumm9 = zeros(min(l(i),T-t+1),T);
        dumm9(1:numind,ind) = -eye(numind);
        dumm9(:,t-1) = -1; dumm9(:,t) = 1; dumm9(1,t) = 0;
        dumm10 = [dumm10;dumm9];
    end
    In  = blkdiag(In,dumm8);
    In2 = blkdiag(In2,dumm10);
end


% Expression (6) refers to up and down-time constraints 
In  = [zeros(size(In,1),I*T), In, zeros(size(In,1),I*T)];  % Up time cons 
In2 = [zeros(size(In2,1),I*T), In2, zeros(size(In2,1),I*T)]; % Down time cons 


% Remove 0 row entries from In - ideally not required
dropsin  = find(sum(In,2)==0);    In(dropsin,:) = [];
dropsin2 = find(sum(In2,2)==0);   In2(dropsin2,:) = [];


% In matrix form
% A   = [A1;A2;A3;A4;In];
A   = [A1;A2;A3;A4;In;-In2];
b   = [-((d(1:T,1))/Fscal);zeros(2*I*T,1); zeros(size(A4,1),1); ...
%    zeros(size(In,1),1)];
    zeros(size(In,1),1); ones(size(In2,1),1)];  

m = size(A,1);
options = optimset; options.Display = 'on'; options.MaxIter = 1e4;
warning off;
    
% Rescale both QQ and lin
% mbin = ceil(n/10); Fscal = 1;
nx = n - mbin;
QQ = diag([(Fscal^2)*quad(1:nx,1);quad(nx+1:end)]); %+1e-3*eye(n);
%randn('state',lpo)


%QQ = randn(n); QQ =1e4*(QQ*QQ');
lin = [Fscal*lin(1:nx,1);lin(nx+1:end)];

% sulfur emission coefficients (alpha_s does not play a role, just a constant to the objective?)
alpha_s = [198.33; 195.34; 155.15; 152.26; 152.26; 101.43; 111.87; 126.62; ...
           134.15; 142.26; 198.33; 195.34; 155.15; 152.26; 152.26; 101.43; 111.87;...
           126.62; 134.15; 142.26];
beta_s = [2.06; 2.09; 2.14; 2.25; 2.11; 3.45; 2.62; 5.18; 5.38; 5.40; ... 
          2.06; 2.09; 2.14; 2.25; 2.11; 3.45; 2.62; 5.18; 5.38; 5.40];
gamma_s = [0.00019; 0.00018; 0.00220; 0.00220; 0.00210; 0.00250; ...
           0.00220; 0.00420; 0.00540; 0.00550; 0.00019; 0.00018; ...
           0.00220; 0.00220; 0.00210; 0.00250; 0.00220; 0.00420; 0.00540; 0.00550];

%CO2 emission coefficients (alpha_c does not play a role, just a constant to the objective?)
alpha_c = [130.00; 132.00; 137.70; 130.00; 125.00; 110.00; 135.00; 157.00; ...
           160.00; 137.70; 130.00; 132.00; 137.70; 130.00; 125.00; 110.00; ... 
           135.00; 157.00; 160.00; 137.70];
beta_c = [-2.86; -2.72; -2.94; -2.35; -2.36; -2.28; -2.36; -1.29; -1.14; -2.14; ...
          -2.86; -2.72; -2.94; -2.35; -2.36; -2.28; -2.36; -1.29; -1.14; -2.14];
gamma_c = [0.022; 0.020; 0.044; 0.058; 0.065; 0.080; 0.075; 0.082; 0.090; 0.084; ...
           0.022; 0.020; 0.044; 0.058; 0.065; 0.080; 0.075; 0.082; 0.090; 0.084];

% replicate each element of coeffs T times to expand for each timestep
alpha_s = repelem(alpha_s, T);
beta_s = repelem(beta_s, T);
gamma_s = repelem(gamma_s, T);
alpha_c = repelem(alpha_c, T);
beta_c = repelem(beta_c, T);
gamma_c = repelem(gamma_c, T);

% Combine coefficients for third quadratic objective (total emission)?
% and append zeros to match the size n
alpha = [alpha_s + alpha_c; zeros(T * (3 * NumHydro + 2 * NumThermal), 1)];
beta = [beta_s + beta_c; zeros(T * (3 * NumHydro + 2 * NumThermal), 1)];
gamma = [gamma_s + gamma_c; zeros(T * (3 * NumHydro + 2 * NumThermal), 1)];
lin2 = beta;

clear model;
%Construct Gurobi model
model.modelsense = 'min';  
model.A = sparse(A);  % Convert A matrix to sparse format
model.rhs = b;  % Right-hand side of the constraints
model.vtype = [repmat('C', nx, 1); repmat('B', mbin, 1)];  % nx continuous, mbin binary variables
model.sense = '<';

% First objective (cost) 
Q1 = sparse(double(QQ));
model.multiobj(1).objn = lin;  % Linear coefficients of the objective function
model.multiobj(1).Q = Q1; % Quadratic coefficients of the objective function
model.multiobj(1).weight = 1.0;

% Third objective (emission) 
Q2 = sparse(double(diag(gamma)));
model.multiobj(2).objn = lin2;
model.multiobj(2).Q = Q2;
model.multiobj(2).weight = 1.0;

% Save model 
% gurobi_write(model, 'your_model.lp');

st1 = cputime;

% Set Gurobi parameters 
params = struct();
params.OutputFlag = 1;  % Display output (controls the amount of output displayed during the optimization process)
params.DisplayInterval = 1; % controls how often intermediate output is displayed


% Perform multiobjective optimization using
% the usual weighted-sum approach with a small number of divisions
ninitial = 10;

% Initialize results array
results = struct('lambda', zeros(ninitial, 1), 'obj_values', zeros(ninitial, 1), 'x_values', cell(ninitial, 1));
gurobi_t = 0;

for i = 1:ninitial
    % Define lambda
    lambda = (i - 1) / (ninitial - 1);

    % Set weights in the Gurobi model
    model.multiobj(1).weight = lambda;
    model.multiobj(2).weight = 1 - lambda;

    % Optimize
    st = cputime; 
    result = gurobi(model, params);
    et = cputime-st; 
    gurobi_t = et+gurobi_t;

    % Store results
    results(i).lambda = lambda;
    results(i).obj_values = result.objval(:)';
    results(i).x_values = result.x;
end

% Display the updated results
disp('Results:');
disp('Lambda | Objective Values');
disp('-------|-----------------');
for i = 1:numel(results)
    disp([num2str(results(i).lambda) '    | ' num2str(results(i).obj_values)]);
end

% Define a function to compute Euclidean distance between two solutions
euclidean_distance = @(x1, x2) norm(x1 - x2);

% Calculate the length of each segment before removing overlapping
% solutions
segment_lengths = zeros(numel(results) - 1, 1);
for i = 1:numel(results) - 1
    segment_lengths(i) = euclidean_distance(results(i).obj_values, results(i + 1).obj_values);
end

% Compute the lengths of the segments between all 
% the neighboring solutions. Delete nearly overlapping solutions.

% Prescribed distance ε (adjust according to your problem)
epsilon = 1e-5;

% Compute distances between neighboring solutions and remove nearly overlapping solutions
distances = zeros(ninitial - 1, 1);
indices_to_delete = [];
for i = 1:ninitial - 1
    distances(i) = euclidean_distance(results(i).obj_values, results(i + 1).obj_values);
    if distances(i) < epsilon
        indices_to_delete = [indices_to_delete, i + 1]; 
    end
end

% Delete nearly overlapping solutions
results(indices_to_delete) = [];

% Display the updated results
disp('Results after removing nearly overlapping solutions:');
disp('Lambda | Objective Values');
disp('-------|-----------------');
for i = 1:numel(results)
    disp([num2str(results(i).lambda) '    | ' num2str(results(i).obj_values)]);
end

% Determine the number of further refinements
% in each of the regions

% Calculate the average length of all segments
average_length = mean(segment_lengths);

% Set the constant C 
C = 10;

% Determine the number of further refinements for each segment
num_refinements = round(C * segment_lengths / average_length);

% Display the number of further refinements for each segment
disp('Number of Further Refinements:');
disp('Segment | Num Refinements');
disp('--------|-----------------');
for i = 1:numel(num_refinements)
    disp([num2str(i) '       | ' num2str(num_refinements(i))]);
end

% Determine the offset distances and compute final Pareto front
nsegments = numel(results) - 1;
offset_distances = zeros(nsegments, 2);

% scaling factor for delta_J
scaling_factor = 0.1;

for i = 1:nsegments
    % Calculate angle θ
    P1 = results(i).obj_values;
    P2 = results(i + 1).obj_values;
    theta = atan((P2(2) - P1(2)) / (P2(1) - P1(1)));

    % Determine offset distances with scaling factor
    delta_J = scaling_factor * max(distances);
    delta_1 = delta_J * cos(theta);
    delta_2 = delta_J * sin(theta);

    % Store offset distances
    offset_distances(i, :) = [delta_1, delta_2];
end

disp('Offset Distances:');
disp('Segment | Delta_J1 | Delta_J2');
disp('--------|----------|----------');
for i = 1:nsegments
    disp([num2str(i) '       | ' num2str(offset_distances(i, 1)) '        | ' num2str(offset_distances(i, 2))]);
end

% Step 7: Impose additional inequality constraints and
% conduct sub-optimization with the weighted-sum method
% in each of the feasible regions
average_value = sum(Q1(:)) / numel(Q1);
n1 = size(Q1, 1); 
epsilon1 = average_value * 0.01;
Q1_reg = Q1 + (epsilon1 * eye(n1)); % Regularize Q1 by adding epsilon times the identity matrix

average_value2 = sum(Q2(:)) / numel(Q2);
n2 = size(Q2, 1); 
epsilon2 = average_value2 * 0.01;
Q2_reg = Q2 + (epsilon2 * eye(n2)); % Regularize Q2 by adding epsilon times the identity matrix

L1 = chol(Q1_reg, 'lower');
L2 = chol(Q2_reg, 'lower');

x_U = [repelem(maxPower, T); repelem(0.3 * volumeToPower .* maxFlood, T); ones(2*I*T, 1)];
x_L = [repelem(minPower, T); repelem(0.3 * volumeToPower .* minFlood, T); zeros(2*I*T, 1)];

y1_U = L1'*x_U;
y1_L = L1'*x_L;

y2_U = L2'*x_U;
y2_L = L2'*x_L;

% submodel with linearized additional constraints
A_ext = [A, zeros(size(A, 1),4*n); ...                                               % original constraints
         lin', zeros(1, 2*n), 0.5*ones(1, n), zeros(1, n); ...                       % J1 <= P1 - delta1
         lin2', zeros(1, 2*n), zeros(1, n), 0.5*ones(1, n); ...                      % J2 <= P2 - delta2
         zeros(n, n), 2 * diag(y1_L), zeros(n, n), -eye(n), zeros(n, n); ...         % underestimator 1 obj 1 
         zeros(n, n), 2 * diag(y1_U), zeros(n, n), -eye(n), zeros(n, n); ...         % underestimator 2 obj 1
         zeros(n, n), -diag(y1_U+y1_L), zeros(n, n), eye(n), zeros(n, n); ...        % overestimator  1 obj 1 infeasible
         zeros(n, n), zeros(n,n), 2 * diag(y2_L), zeros(n, n), -eye(n); ...          % underestimator 1 obj 2
         zeros(n, n), zeros(n,n), 2 * diag(y2_U), zeros(n, n), -eye(n); ...          % underestimator 2 obj 2
         zeros(n, n), zeros(n,n), -diag(y2_U+y2_L), zeros(n, n), eye(n); ...         % overestimator  1 obj 2 infeasible
         L1', -eye(n), zeros(n,3*n); ...                                             % L1'*x - y1 = 0
         L2', zeros(n,n), -eye(n), zeros(n,2*n) ...                                  % L2'*x - y2 = 0
         ];

b_ext = [b; ...
         P1(1) - delta_1; ...
         P2(1) - delta_2; ...
         y1_L .* y1_L; ...   
         y1_U .* y1_U; ...   
         -(y1_U .* y1_L); ... infeasible
         y2_L .* y2_L; ...   
         y2_U .* y2_U; ...   
         -(y2_U .* y2_L); ... infeasible
         zeros(2*n,1) ...   
    ];

% Initialize all constraints as '<'
sense = repmat('<', size(A_ext, 1), 1);  

% Set the sense for the last 2*n constraints as '=' 
sense(end-2*n+1:end) = '=';

clear submodel;
%Construct Gurobi model
submodel.modelsense = 'min';  
submodel.A = sparse(A_ext);  % Convert A matrix to sparse format
submodel.rhs = b_ext;  % Right-hand side of the constraints
submodel.vtype = [repmat('C', nx, 1); repmat('B', mbin, 1); repmat('C', 4*n, 1)];  % nx continuous, mbin binary variables
submodel.sense = sense;

Q1_ext = zeros(5*n, 5*n);  % Create an extended matrix filled with zeros
Q1_ext(1:n, 1:n) = Q1; 
Q2_ext = zeros(5*n, 5*n);  % Create an extended matrix filled with zeros
Q2_ext(1:n, 1:n) = Q2; 


submodel.multiobj(1).objn = [lin; zeros(4*n,1)];  
submodel.multiobj(1).Q = Q1_ext; 
submodel.multiobj(1).weight = 1.0;


submodel.multiobj(2).objn = [lin2; zeros(4*n,1)];
submodel.multiobj(2).Q = Q2_ext;
submodel.multiobj(2).weight = 1.0;

% Solve the submodel
st3 = cputime;
result = gurobi(submodel);
et3 = cputime-st3;
gurobi_t = gurobi_t + et3; 

% Display the submodel
disp('Submodel:');
disp(submodel);

et1 = cputime-st1; 
overhead = et1 - gurobi_t;

% Display the result
disp('Result:');
disp(result);
disp(['Objective values: ' num2str(result.objval(:)')]);


% Switching for Mccormick...the scaling factor...! 
